Fermionic Quantum Critical Point of Spinless Fermions on a Honeycomb Lattice

Spinless fermions on a honeycomb lattice provide a minimal realization of lattice Dirac fermions. Repulsive interactions between nearest neighbors drive a quantum phase transition from a Dirac semimetal to a charge-density-wave state through a fermionic quantum critical point, where the coupling of Ising order parameter to the Dirac fermions at low energy drastically affects the quantum critical behavior. Encouraged by a recently discovery of absence of the fermion sign problem in this model, we study the fermionic quantum critical point using the continuous time quantum Monte Carlo method with worm sampling technique. We estimate the transition point $V/t= 1.356(1)$ with the critical exponents $\nu =0.80(3)$ and $\eta =0.302(7)$. Compatible results for the transition point are also obtained with infinite projected entangled-pair states.

==> generatebib.sh <==
python extractcites.py > temp 
#grep -v "^doi" temp > spinlessCTQMC.bib # rm doi information, for apsrev4 
#rm temp
mv temp spinlessCTQMC.bib

